An Evolutionary Study of Configuration Design and Implementation in Cloud Systems

Many techniques were proposed for detecting software misconfigurations in cloud systems and for diagnosing unintended behavior caused by such misconfigurations. Detection and diagnosis are steps in the right direction: misconfigurations cause many costly failures and severe performance issues. But, we argue that continued focus on detection and diagnosis is symptomatic of a more serious problem: configuration design and implementation are not yet first-class software engineering endeavors in cloud systems. Little is known about how and why developers evolve configuration design and implementation, and the challenges that they face in doing so. This paper presents a source-code level study of the evolution of configuration design and implementation in cloud systems. Our goal is to understand the rationale and developer practices for revising initial configuration design/implementation decisions, especially in response to consequences of misconfigurations. To this end, we studied 1178 configuration-related commits from a 2.5 year version-control history of four large-scale, actively-maintained open-source cloud systems (HDFS, HBase, Spark, and Cassandra). We derive new insights into the software configuration engineering process. Our results motivate new techniques for proactively reducing misconfigurations by improving the configuration design and implementation process in cloud systems. We highlight a number of future research directions.

==> figures/InconsistentDefault.java <==
+  long pause = conf.getLong(
+      HConstants.HBASE_CLIENT_PAUSE, (*@\setulcolor{red}\ul{5}@*));

public static final long
    DEFAULT_HBASE_CLIENT_PAUSE = (*@\setulcolor{red}\ul{100}@*);


==> figures/InconsistentUseCase.java <==
+ case e: (*@\setulcolor{red}\ul{org.apache.orc.FileFormatException}@*) =>
+   if (!(*@\setulcolor{red}\ul{ignoreCorruptFiles}@*))
+     throw new SparkException(s"Could not read
+         footer for file: $currentFile", e)

  case e: (*@\setulcolor{red}\ul{RuntimeException}@*) =>
    if (!(*@\setulcolor{red}\ul{ignoreCorruptFiles}@*))
      throw new IOException(s"Could not read footer
          for file: $currentFile", e)


==> figures/NoLogInfo.java <==
(*@\label{startLine}@*)//  Use HIVE_SERVER2_SPNEGO_PRINCIPAL/KEYTAB
// in SparkSQLCLIService.scala
+  val principal = hiveConf.getVar(
+      ConfVars.HIVE_SERVER2_SPNEGO_PRINCIPAL).trim
+  val keyTabFile = hiveConf.getVar(
+      ConfVars.HIVE_SERVER2_SPNEGO_KEYTAB).trim
+  if (principal.nonEmpty && keyTabFile.nonEmpty) {
+    do operation;}
// Old use in CLIService.scala
if (principal.isEmpty() || keyTabFile.isEmpty()) {
(*@\setulcolor{red}\ul{LOG.info("SPNego httpUGI not created, spNegoPrincipal: " + }@*)
(*@\setulcolor{red}\ul{principal + ", ketabFile: " + keyTabFile);}@*)
} else {do operation;}


==> figures/UseDeprecatedParam.java <==
(*@\label{startLine}@*)// Initialize permission related settings in 
//  RouterAdminServer.java
+  superGroup = routerConf.get(
+      DFSConfigKeys.
+      DFS_PERMISSIONS_SUPERUSERGROUP_KEY,
+      DFSConfigKeys.
+      DFS_PERMISSIONS_SUPERUSERGROUP_DEFAULT);
+  isPermissionEnabled = routerConf.getBoolean(
+      DFS_PERMISSIONS_ENABLED_KEY,
+      DFS_PERMISSIONS_ENABLED_DEFAULT);
// Configuration define in DFSConfigKeys.java
@Deprecated
public static final String  
    DFS_PERMISSIONS_SUPERUSERGROUP_KEY =
    (*@\setulcolor{red}\ul{HdfsClientConfigKeys.}@*)
    (*@\setulcolor{red}\ul{DeprecatedKeys.DFS\_PERMISSIONS\_SUPERUSERGROUP\_KEY;}@*)
public static final String  
    DFS_PERMISSIONS_ENABLED_KEY =
    (*@\setulcolor{red}\ul{HdfsClientConfigKeys.DeprecatedKeys.}@*)
    (*@\setulcolor{red}\ul{DFS\_PERMISSIONS\_ENABLED\_KEY;}@*)}

==> figures/countCase.java <==
//HConstants.java
-  public static final int 
-      DEFAULT_HBASE_CLIENT_RETRIES_NUMBER = 10;
+  public static final int 
+      DEFAULT_HBASE_CLIENT_RETRIES_NUMBER = 15;

//hbase-default.xml
   <property>
     <name>hbase.client.retries.number</name>
-    <value>10</value>  
+    <value>15</value>  
     ...
   </property>  

==> figures/errorHandling.java <==
+ try {
    SSLFactory.initHotReloading(
      conf.server_encryption_options, 
      conf.client_encryption_options, false)
+ }
+ catch(IOException e){
+   throw new ConfigurationException(
+	  "Failed to initialize SSL hot reloading", e)}

==> figures/refineMessage.java <==
-  resp.getWriter().write("ASYNC_PROFILER_HOME env
-      is not set.");
+  resp.getWriter().write("ASYNC_PROFILER_HOME env " +
+      "is not set. (*@\setulcolor{red}\ul{Please ensure the prerequsites}@*) " +
+      "(*@\setulcolor{red}\ul{for the Profiler Servlet have installed}@*) " +
+      "(*@\setulcolor{red}\ul{and the environment is properly configured.}@*) " +
+      "(*@\setulcolor{red}\ul{For more information please see}@*) " +
+      "(*@\setulcolor{red}\ul{http://hbase.apache.org/book.html\#profiler}@*)");

==> figures/valueDependency.java <==
+  require((executorHeartbeatIntervalMs 
+      <= executorTimeoutMs),
+    s"${EXECUTOR_HEARTBEAT_INTERVAL.key}" +
+     "should be less than or equal to" +
+     "${STORAGE_BLOCKMANAGER_SLAVE_TIMEOUT.key}")
